ApSimon's Mint Problem with Three or More Weighings

ApSimon considered the problem of deciding by a process of two weighings on which of a known number of mints emit either coins of a known genuine weight or emit coins of a different secondary but unknown weight. The combinatorial problem consists of finding two sets of coin numbers to be loaded on the tray for each of the weighings, and then to minimize the total count of coins to be drawn from all mints for these two weighings. This work yields numerical results for the generalized problem which allows three or more weighings to settle which of the mints produce either sort of coins.

==> anc/Makefile <==
compile: de/mpg/mpia/rjm/Apmint.class

tst: de/mpg/mpia/rjm/Apmint.class
	java -classpath . de.mpg.mpia.rjm.Apmint -M 5
	java -classpath . de.mpg.mpia.rjm.Apmint -M 5 -W 3
	java -classpath . de.mpg.mpia.rjm.Apmint -M 5 -W 3 -a

de/mpg/mpia/rjm/Apmint.class : de/mpg/mpia/rjm/*.java
	javac -cp . org/nevec/rjm/*.java de/mpg/mpia/rjm/*.java


==> anc/README <==
=Installation=

The JAVA source code make use of the JAVA classes in arXiv:0908.3030.
It is assembled by taking the current directory structure with de/* and org/* and
adding the org/nevec/rjm/*.java classes of arXiv:0908.3030
to the org/nevec/rjm directory. This is basically achieved by moving to
http://arxiv.org/src/0908.3030v2/anc and using the "download the entire source
package..." link.
The only missing class in that directory is org.nevec.rjm.Partit.java as included here.

=Compilation=

The code is compiled using the JDK with the command
  javac -cp . org/nevec/rjm/*.java de/mpg/mpia/rjm/*.java
or
  make

=Test Run=

  make tst
calls the compiled code to compute some quick results for small numbers of
weighings and mints.

=Use=

The syntax of the calls is
  java -cp . de.mpg.mpia.rjm.Apmint [-W weighings] [-M mints] [-a] [-C coins]

with four options:
# The option -W specifies a number of weighings and should
  be followed by an integer >=2.
# The option -M specifies the number of mints and
  should be followed by an integer >= 2.
# The option -a induces that the program
  does not stop after finding a first solution but tries to find a(ll) solutions
  for the specified pararameter set.
# The option -C specifies the number of coins drawn from all mints and should be
  an integer equal to or larger than the number of mints. If the option -C is
  not given, the program starts an exhaustive search by slowly increasing the number
  of coins upwards.

The options have some defaults, but that sort of mix poses just a single
problem and is not of general interest.

Solutions that are found are printed in form of integer matrices with W
rows and M columns. While searching for solutions, the program prints
a +-separated partition of the total number of coins into as many parts
as there are mints, which indicates how many coins are to be draw from each mint.
If no solution for some total number of coins is found, the number of coins followed
by a "not .." is printed.
Ahead of any solution that is found, the total number of coins is printed followed
by a colon and the sum of all coins summed over all mints and weighins followed by
another colon.

=Author=
Richard J. Mathar, 2014-07-13


==> anc/de/mpg/mpia/rjm/Apmint.java <==
/** @file
* ApSimon's mint problem with two or more weighings.
*/
package de.mpg.mpia.rjm ;


import java.io.* ;
import java.util.* ;

import org.nevec.rjm.Rational ;
import org.nevec.rjm.Partit ;


/*!************************************************
* @brief The class Apmint.
* @author Richard J. Mathar
* @since @2014-06-14
*/
public class Apmint
{
	/** number of mints */
	int nmint ;

	/** number of coins in the ApSimon sens. This is the total number of coins
	* obtained from the mints prior to the weighings */
	int ncoins ;

	/** Number of weighings. This is 2 in the original combinatorial problem.
	*/
	int nwei ;

	/** 
	* Usage:
	*   java -classpath . de.mpg.mpia.rjm.Apmint [-M #mints] [-C #coins] [-W #weighings] [-a]
	* @author R. J. Mathar
	* @since 2014-06-14
	*/
	public static void main(String[] args)
	{
		/* variable all defines whether we try to find all solutions or
		* stop after finding a first solutions.
		*/
		boolean all = false ;

		/* Number of mints. May be overwritten by the -M option of the command line.
		*/
		int nmint = 6 ;

		/* Number of coins drawn from all mints.
		* Sum over C_m, for m = 0 up to nmint. A negative default means that
		* we try to do a full scan to find a minimum solution. This default may
		* be overwritten with the -C option of the command line.
		*/
		int ncoins = -1 ;

		/* Number of weighings. Default of 2 for the published solutions.
		*/
		int nwei = 2 ;

		/* grap command line arguments
		*/
		for (int argc =0 ; argc < args.length ; )
		{
			if ( args[argc].compareTo("-M") == 0 )
			{
				nmint = (new Integer(args[argc+1])).intValue() ;
				argc += 2;
			}
			else if ( args[argc].compareTo("-C") == 0 )
			{
				ncoins = (new Integer(args[argc+1])).intValue() ;
				argc += 2;
			}
			else if ( args[argc].compareTo("-W") == 0 )
			{
				nwei = (new Integer(args[argc+1])).intValue() ;
				argc += 2;
			}
			else if ( args[argc].compareTo("-a") == 0 )
			{
				all = true ;
				argc ++ ;
			}
			else
			{
				System.err.println("Unrecognized option " + args[argc]) ;
				return ;
			}
		}

		if ( ncoins >= 0)
		{
			/* coin number specified: try to find a solution with that specific number of ncoins
			*/
			Apmint ap = new Apmint(nmint,ncoins,nwei) ;
			int[][] s = ap.solve(all) ;
			if ( s != null)
				ap.printSol(s) ;
		}
		else
		{
			/* one arguments given: try to find solution of smallest N
			*/
			for(ncoins= nmint ; ; ncoins++)
			{
				Apmint ap = new Apmint(nmint,ncoins,nwei) ;
				int[][] s = ap.solve(all) ;
				if ( s != null)
				{
					ap.printSol(s) ;
					break ;
				}
				else
					System.out.println(ncoins + " not ..") ;
			}
		}
	} /* main */

	/** 
	* Consructor specifying the full problem with number of mints, coins and weighings.
	* @param M Number of mints.
	* @param N number of coins.
	* @param W number of weighings
	*/
	public Apmint(int M, int N, int W)
	{
		nmint = M ;
		ncoins = N ;
		nwei = W ;
	} /* ctor */

	/**
	* Decompose a positive integer into its base 2 digits.
	* @param n The integer to be parsed.
	* @param bindigs The number of bits to be extracted.
	*   This may be larger than the natural range of n and may mean that leading 0's are inserted in the output.
	* @return The vector of 0s and 1s, starting with the LSB in the [0] component.
	*/
	static byte[] base2(int n, final int bindigs)
	{
		byte[] digs = new byte[bindigs] ;
		for(int c=0 ; c < bindigs ; c++)
		{
			digs[c] = (byte) (n & 1) ;
			n >>= 1 ;
		}
		return digs ;
	} /* base2 */

	/**
	* Print the array s of a solution.
	* The output has the format
	* C:T:
	*  Cr[0][0] Cr[0][1] ... Cr[0][m]
	*  Cr[1][0] Cr[1][1] ... Cr[1][m]
	*  ...
	* where the leading C is the total number of coins = sum_{m>=0} max( Cr[0][m], Cr[1][m],...),
	* and where T is the sum of all coins in all weighins,
	* = sum_{m>=0} sum_{w>=0} Cr[w][m].
	* @param s The array C[w][m], 0<=w< weighings and 0<=m<nmint.
	*/
	void printSol(final int[][] Cr)
	{
		int su=0 ;
		for(int w=0 ; w < Cr.length ; w++)
			for(int m=0 ; m < Cr[0].length ; m++)
				su += Cr[w][m] ;
		System.out.println(ncoins+":"+su+":") ;
		for(int w=0 ; w < Cr.length ; w++)
		{
			for(int m=0 ; m < Cr[0].length ; m++)
				System.out.print(" "+ Cr[w][m]) ;
			System.out.println() ;
		}
		System.out.println() ;
	} /* printSol */

	/** General solution of the weighing problem.
	* @param all If true, do not return on the first solution found but print all of them
	* @return One of the solutions if found. null if no solution is found.
	*/
	int[][] solve(boolean all)
	{
		/* Given the total number of coins, ncoins, write them
		* as a partition ncoins = max(Cr[w][0])+max(Cr[w][2])+..+max(C[w][nmint-1) with
		* known/fixed number of parts (nmint)
		*/
		Partit par = new Partit(ncoins) ;
		int[][] s = null ;
		for(;;)
		{
			int[] C = par.next() ;

			if ( C == null)
				/* all partitions exhausted and no solution found.
				*/
				return s ;
			if ( C.length == nmint )
			{
				/* Length of the partition equals number of mints..
				* Print a progress bar of type.
				*/
				for(int i=0 ; i < C.length;i++)
					System.out.print("+"+C[i]) ;
				System.out.println() ;

				/* number of parts matches the number of mints... examine this case
				*/
				int[][] Cr = solve(C,all) ;
				if ( Cr != null )
					s = Cr ;

				/* for the first solution found, return it if not all are requested.
				* So we do not try to find more than one solution.
				*/
				if ( Cr != null && !all)
					return s ;
			}
			/* move on to the next partition
			*/
		}
	} /* solve */

	/****************
	* @param C vector of the maximum of C values over all weighings.
	* @param all If true, find all solutions. Otherwise return if the first is found.
	* @return The last solution found. Null if no solution is found.
	*/
	int[][] solve(final int[] C,boolean all)
	{
		int[][] Cr = new int[nwei][1] ;
		int[][] s= solve(C,Cr,0,all) ;
		return s ;
	} /* solve */

	/**
	* Compare two integer vectors by "natural" component-wise elements.
	* A vector is larger than the other if it has more elements.
	* If the vectors have the sam number of elements, the vector is larger if the
	*   comparison starting at the hightest indices gives a larger element.
	* @param v1 First integer vector.
	* @param v2 Second integer vector.
	* @return 1, 0 or -1 depending on whether v1 is considered larger, equal to or less than v2.
	*/
	static int compareIVec(final int[] v1, final int[] v2)
	{
		/* first basic rule is on length comparison.
		*/
		if ( v1.length > v2.length)
			return 1 ;
		else if ( v1.length < v2.length)
			return -1 ;
		else
		{
			/* same length: start to compare in reverse order of entries, right to left.
			*/
			for(int i= v1.length-1 ; i >= 0 ; i--)
			{
				if ( v1[i] > v2[i])
					return 1;
				else if ( v1[i] < v2[i])
					return -1;
			}
			return 0 ;
		}
	} /* compareIVec */

	/* true if not decreasing
	* basically check that the number of coins is increasing along the weights.
	*/
	static boolean isSrtdalongW(final int[][] Cr)
	{
		for(int w=1 ; w < Cr.length; w++)
			if ( compareIVec(Cr[w-1],Cr[w]) > 0 )
				return false;
		return true;
	} /* isSrtdalongW */

	/* true if not decreasing
	*/
	static boolean isSrtdalongC(final int[][] Cr, int m)
	{
		for(int w=Cr.length-1 ; w >= 0; w--)
		{
			if ( Cr[w][m-1] > Cr[w][m])
				return false;
			else if ( Cr[w][m-1] < Cr[w][m])
				return true;
		}
		return true;
	} /* isSrtdalongC */

	/**
	* Check that for two equal parts C[m] in two mints, the elemeents fo the array Cr are sorted.
	* @param C The partition of the total number of coins.
	* @param Cr The array C[w][m], potentially incomplete, i.e. with a number m smaller than the full number of mints.
	*/
	static boolean isSrtdalongC(final int[] C, final int[][] Cr)
	{
		final int M = Cr[0].length ;
		for(int m=1 ; m < M; m++)
		{
			if ( C[m] == C[m-1])
			{
				/* for same C, check that Cr[m-1] <= Cr[m] on a per column basis
				*/
				if ( ! isSrtdalongC(Cr,m) )
					return false;
			}
		}
		return true;
	} /* isSrtdalongC */

	/****************
	* @param C vector of the maximum of C values over all weighings.
	* @param Cr 
	* @param wtofill 
	* @param all If true, print all solutions to stdout, else only the first found.
	* @return The array C[w][m] of a solution. Null if no solution is found.
	*/
	int[][] solve(final int[] C, int[][]Cr, final int wtofill, boolean all)
	{
		/* number of mints and number of columns already defined in Cr
		*/
		int M = Cr[0].length ;

		/* minimum and maximum range in the loop over the element to be filled into Cr
		*/
		int pmin=0 ;
		int pmax= C[M-1] ;

		/* if wtofill = nwei-1, last element to be filled into the Cr column,
		* ensure that the maximum over this colum is actually C[M-1]. If none of the
		* elemenets above wtofill has already reached that limit, we may shrink the loop
		* over the element in Cr[wtofill][M-1] to a single value, that maximum.
		*/
		if ( wtofill == nwei -1)
		{
			/* maximum over the known values along row M-1
			*/
			int mxc = Cr[0][M-1] ;
			for(int w=1 ; w < wtofill ; w++)
				mxc = Math.max(mxc, Cr[w][M-1]) ;

			/* if C[M-1] not among the earlier values, ensure that the value at the
			* bottom of the column in that row attains that maximum
			*/
			if ( mxc != C[M-1] )
				pmin = pmax = C[M-1] ;
		}

		/* solution to be found.
		*/
		int [][] s = null ;

		/* exhaustive loop over all possible elements in Cr[wtofill][M-1]
		*/
		for(int p= pmin ; p <= pmax ; p++)
		{
			Cr[wtofill][M-1] = p ;

			// System.out.println(p + " at " + (M-1) + " " + wtofill) ;

			if ( wtofill == nwei -1)
			{
				/* if wtofill = nwei-1, check that the partial array already fulfills the requiremet
				*/
				if ( ! works(Cr, M, false) )
					continue ;

				/* so this vector of Cr[0..nwei-1][M-1] passsed initial tests.
				* Either M = nmint and we can look at this full proposal, or we need
				* to recurse to the next M
				*/
				if ( M == nmint)
				{
					if ( s == null)
						s=Cr ;
					if ( isSrtdalongW(Cr) && isSrtdalongC(C,Cr) )
						printSol(Cr) ;
					/* already tested above that this works */
					if ( !all)
					{
						return Cr ;
					}
				}
				else if ( isSrtdalongC(C,Cr) )
				{
					/* increase row length of Cr by one and iterate
					*/
					int[][] CrMplus = new int[nwei][M+1] ;
					for(int w=0 ; w < nwei ; w++)
					for(int m=0 ; m < M ; m++)
						CrMplus[w][m] = Cr[w][m] ;
					int[][] splus = solve(C,CrMplus,0,all) ;
					if (splus != null )
						s = splus ;
					if (s != null && !all)
						return s;
				}
			}
			else
			{
				int[][] splus = solve(C,Cr,wtofill+1,all) ;
				if (splus != null)
					s = splus ;
				if (s != null && !all)
					return s;
			}
		}
		return s ;
	} /* solve */

	/*!*************************************
	* Build the dot vector sum_m dve[m]*Cr[m].
	* Equivalent to the computation of the excess of a single weighing.
	* @param dve First vector of integers.
	* @param Cr Second vector of integers.
	* @return The dot product.
	*    We assume that dve has smaller or the same length as Cr.
	*    So we can mix a partially known set of mints and generate a set of
	*    weight rations that are derived from the assumption that the non-specified mints use the correct material.
	*/
	static int weigh(final byte[] dve, final int[] Cr)
	{
		int w=0 ;
		for(int m=0 ; m < dve.length ; m++)
			w += dve[m]*Cr[m] ;
		return w;
	} /* weigh */

	/****************
	* Find out whether the array of Cr has 2^n-1 distinct ratios of
	* the dot (mixing) vectors.
	* @param C vector of the Cr vectors for all weights and the first M mints.
	* C[w][m] the contribution of mint m to the w'th weighing.
	* @param M The number of mints already mixed in all weighings.
	* @return false if this is not a solution.
	*/
	boolean works(final int[][] Cr, final int M, boolean verb)
	{
		final int baslen = 1 << M ;
		if ( M > 30 )
			System.err.println("Warning 32 bit overflow M="+M) ;

		Rational[][] Xratios = new Rational[baslen][nwei-1] ;
		/* loop over the possible true/false binary vectors of mints
		* Exclude the case of all d=0 at the same time by starting at dbas=1.
		*/
		for(int dbas =1 ; dbas < baslen;dbas++)
		{
			byte[] dve = base2(dbas,M) ;
			/* construct the nwei-1 ratios of the excess weights
			*/
			for(int w=0 ; w < nwei-1; w++)
			{
				int W1 = weigh(dve,Cr[w]) ;
				int W2 = weigh(dve,Cr[w+1]) ;
				Rational q ;
				if ( W2 > 0 )
					/* some ratio 0/something */
					q = new Rational(W1,W2) ;
				else if ( W1 > 0 )
					/* non-standard ratio something/0; let -1 represent infinity */
					q = new Rational(-1,1) ;
				else
					/* non-standard ratio 0/0; let -2 represent the undefined 0/0 */
					q = new Rational(-2,1) ;
				Xratios[dbas-1][w] = q ;
			}

			/* pair-wise comparison of this vector of X-ratios with
			* all the previously ratios of other d-vectors.
			*/
			for(int dprev = 0 ; dprev < dbas-1 ; dprev++)
			{
				boolean diff = false ;
				/* determine whether a vector Xratios[dprev][0..nwei-1] equals Xratios[dbas-1][0..nwei-1]
				*/
				for(int w=0 ; w < nwei-1; w++)
				{
					if ( Xratios[dprev][w].compareTo(Xratios[dbas-1][w]) != 0 )
					{
						/* found a component of this X-ratio that differs from the
						* component in the other ratio. No need to compare other elements.
						*/
						diff = true;
						break ;
					}
				}
				/* So the Xratio[dbas] does not differ from the Xratio[dprev] and
				* this Cr cannot be a solution to the problem
				*/
				if ( !diff)
					return false;
			}

		}

		return true;
	} /* works */

} /* Apmint */


==> anc/org/nevec/rjm/Partit.java <==
/** @file
* Construction of the list of partitions of positive integers .
*/

package org.nevec.rjm ;

import java.io.* ;
import java.util.* ;
import java.math.BigInteger ;

/*!************************************************
* @brief The class Partit constructs the sorted partitions of an integer with an iterator.
* @author Richard J. Mathar
* @since @2014-06-19
*/
public class Partit
{
	/** The sum of the parts
	*/
	int n;

	/** The current (most recent) partition emitted.
	*/
	int current ;

	/** parts to be appended to current[]
	*/
	Partit trail ;

	/**
	* Constructor defining the integer to be decomposed.
	* @param n The integer to be decomposed into partitions.
	*/
	public Partit(int n)
	{
		this(n,1) ;
	} /* ctor */

	/**
	* Constructor defining the integer to be decomposed and a lower bound
	* of all parts.
	* @param n The integer to be decomposed into partitions.
	* @param minp The minimum of all parts in the partitions to be generated.
	*/
	public Partit(int n, int minp)
	{
		this.n = n ;
		current = minp ;
		/* possible to have a partition of n with minpart ?
		*/
		if ( current >= n )
		{
			trail = null;
		}
		else
		{
			trail = new Partit(n-current,current) ;
		}
	} /* ctor */

	/**
	* Compute the largest part in a partition.
	* @param parts The list of positive integers providing the partition.
	*   The integers do not need to be sorted in any particular way.
	* @return The maximum element in parts[].
	*   This is zero if there are no parts.
	* @since @2014-07-14
	*/
	static public int max(final int[] parts)
	{
		int m=0 ;
		for(int i=0 ; i < parts.length ; i++)
			m = Math.max(m,parts[i]) ;
		return m ;
	} /* max */

	/**
	* Compute the frequency of a part in a partition.
	* @param parts The list of integers with the partition.
	* @param n The integer to be counted in the parts.
	* @return The non-negative count of n in the parts.
	* @since @2014-07-14
	*/
	static public int frequency(final int[] parts, final int n)
	{
		int f=0 ;
		for(int i=0 ; i < parts.length ; i++)
			if ( parts[i] == n)
				f++ ;
		return f ;
	} /* frequency */

	/**
	* Compute the frequency of part larger than or equal to some minimum in a partition.
	* @param parts The list of integers with the partition.
	* @param m The minimum of the parts to be counted.
	* @return The count of parts in parts[] that are >=m.
	* @since @2014-07-14
	*/
	static public int frequencyMin(final int[] parts, final int m)
	{
		int f=0 ;
		for(int i=0 ; i < parts.length ; i++)
			if ( parts[i] >= m)
				f++ ;
		return f ;
	} /* frequency */

	/**
	* Compute the conjugate of a partition.
	* @param parts The list of integers with the partition.
	* @return The conjugate of the partition.
	* @since @2014-07-14
	*/
	static public int[] conjugate(final int[] parts)
	{
		/* number of items in the conjugate equals largest part in parts[].
		*/
		int mxpart = max(parts) ;
		int [] conj = new int[mxpart] ;
		for(int m= mxpart ; m >=1 ; m--)
			conj[mxpart-m] = frequencyMin(parts,m) ; 
		return conj ;
	} /* conjugate */

	/** return the next partition.
	* @return An integer vector of the parts.
	*   null if all partitions have already been emitted.
	*/
	public int[] next()
	{
		if ( current == n)
		{
			int[] parts = new int[1] ;
			parts[0] = current ;
			current ++ ;
			trail = null ;
			return parts ;
		}
		else if ( trail != null)
		{
			int[] cnext = trail.next() ;
			if ( cnext != null)
			{
				/* could create another partition of the trailing data...
				*/
				int[] parts = new int[cnext.length+1 ] ;
				parts[0] = current ;
				for (int i=1 ; i < parts.length ; i++)
					parts[i] = cnext[i-1] ;
				return parts ;
			}
			else if ( current < n)
			{
				current++ ;
				trail = new Partit(n-current,current) ;
				return next() ;
			}
			else if ( current == n)
			{
				int[] parts = new int[1] ;
				parts[0] = current ;
				trail = null ;
				return parts ;
			}
			else
				return null ;
		}
		else
			return null ;
	} /* next */

	/** 
	* Print the partitions of an integer.
	* The integer is specified by command line argument.
	* Usage:
	*   java -classpath . de.mpg.mpia.rjm.Partit [n]
	* @author R. J. Mathar
	* @since 2014-06-19
	*/
	public static void main(String[] args)
	{
		if ( args.length  > 0)
		{
			int n = (new Integer(args[0])).intValue() ;
			Partit pofn = new Partit(n) ;
			/* N will count the number of partitions generated
			* in the forthcoming loop
			*/
			int N=0 ;
			int[] p ;
			for(;;)
			{
				/* generate the next partition of n.
				*/
				p = pofn.next() ;
				if ( p == null)
					break;
				/* update the number of partitions generated so far
				*/
				N++ ;
				/* print the  partition
				*/
				for(int i=0 ; i < p.length ; i++)
					if ( p[i] > 0 )
						System.out.print(" " + p[i]) ;
					else
						break ;

				/* print the conjugate */
				int[] c = Partit.conjugate(p) ;
				System.out.print(" c ") ;
				for(int i=0 ; i < c.length ; i++)
					if ( c[i] > 0 )
						System.out.print(" " + c[i]) ;
					else
						break ;

				System.out.println() ;
			}
			System.out.println("# " +N) ;
		}
	} /* main */


} /* Partit */

